Solutions of a polynomial equation modulo a prime power

How do you find the integer solutions of a polynomial equation modulo an integer?

==> roots_examples.sage <==
#######################################
### Roots fo polynomials modulo p^k ###
#######################################


reset()
load("roots_lib.sage")  # load the library


def exampleA():
    """ Test of part A of the library """

    P = (x^2+3)*(x^2+3*x+9)
    p = 3
    k = 4

    print("=== Test of roots_lib - part A ===")
    
    # get_roots
    print("\n--- Just the roots ---")
    print("P =", P)
    print("p =", p)
    print("k =", k)
    print("roots =", get_roots(P, p, k))

    # display_roots
    print("\n--- Roots with display for several exponents k ---")
    kmax = 5
    display_roots(P, p, kmax)

    # get_tree_roots 
    tree = get_tree_roots(P, p, kmax)
    print("\n--- Tree of roots ---")
    print("List of roots and exponents (r,k) i.e. P(r) = 0 mod p^k")
    print(tree)

    return

# exampleA()


def exampleB():
    """ Test of part B of the library """

    P = x^2-1
    p = 5

    print("=== Test of roots_lib - part B ===")
    
    # thickness
    print("\n--- Thickness ---")
    print("P =", P)
    print("p =", p)
    roots = get_roots(P, p, 1)
    print("The roots mod p are", roots)
    for r in roots:
        print("  Thickness and successor at", r, " =", thickness(P, p, r))

    # get_trunk
    kmax = 5
    print("\n--- The trunk ---")
    print("P = ", P)
    print("p = ", p)
    print("kmax = ", kmax)
    print("Trunk = ", get_trunk(P, p, kmax))


    return

# exampleB()


def exampleC():
    """ Test of part C of the library """

    P = x*(x^2-1)
    p = 7

    kmax = 8

    print("=== Test of roots_lib - part C1 ===")
    
    # get_roots
    print("\n--- Just the roots ---")
    print("P =", P)
    print("p =", p)

    

    trunk = get_trunk(P, p, kmax=kmax)
    print("Trunk = ", trunk)

    tree0 = get_tree_roots(P, p, kmax=kmax)
    tree1 = get_tree_from_trunk(trunk, p, kmax=kmax)
    tree2 = get_unique_tree_from_trunk(trunk, p, kmax=kmax)

    print("\n--- Tree of roots ---")
    print("List of roots and exponents (r,k) i.e. P(r) = 0 mod p^k")
    print(tree0)
    print("\n--- Tree of roots from trunk ---")
    print(tree1)
    print("\n--- Unique tree of roots from trunk ---")
    print(tree2)

    # Equality?
    print("\n--- Equality of the trees as sets---")
    print("tree0 == tree1?", Set(tree0) == Set(tree1))    
    print("tree0 == tree2?", Set(tree0) == Set(tree2))
    print("tree1 == tree2?", Set(tree1) == Set(tree2))

    return

# exampleC()


def exampleD():
    """ Test of part D of the library """

    P = (x^4-5*x-4)*(x^2-8)
    p = 2

    kmax = 10
    trunk = get_trunk(P, p, kmax=kmax)
     

    print("=== Test of roots_lib - part D ===")
    
    # get_roots
    print("P =", P)
    print("p =", p)
    print("Trunk = ", trunk)

    for e in range(1, kmax):

        print("\nNumber of roots of P mod p^e, with e=", e)

        NNe = get_nb_roots_from_trunk(trunk, p, e)
        print(NNe, "(formula)")

        roots = get_roots(P, p, e)
        print(len(roots), "(by hands)")
    return


# exampleD()


def exampleE():
    """ Test of part E of the library """

    P = (x-17)*(x-25)^2
    p = 5

    kmax = 5
    trunk = get_trunk(P, p, kmax=kmax)
     

    print("=== Test of roots_lib - part E ===")
    
    print("P =", P)
    print("p =", p)
    print("Trunk = ", trunk)
    
    G = display_tree(P, p, trunk, kmax=kmax, display=["info", "trunk",  "tree", "roots"])

    print("Verifications of the roots at each level")
    for k in range(1, kmax+1):
        roots = get_roots(P, p, k)
        print("  roots at level", k, ":", roots)

    return

exampleE()

==> roots_examples_article.sage <==
#######################################
### Roots fo polynomials modulo p^k ###
#######################################


reset()
load("roots_lib.sage")  # load the library


def example1():
    """ For motivation in the article. """

    n = 15
    P = x^2+11
    roots = []
    for k in range(n):
        if (P(x=k) % n) == 0:
            roots.append(k)
    print("roots = ", roots)    

    return

# example1()



def example2():
    """ Example tree, trunk for article. """
    
    p = 3
    P = (x^2 + 3) * (x^2 + 3*x + 9)  # less simple 

    kmax = 6

    TrunkP = get_trunk(P, p, kmax=kmax)
    
    # test_roots(P, TrunkP, p, kmax=kmax)  # test if the roots are the same for the direct and trunk computations

    G = display_tree(P, p, TrunkP, kmax=kmax, display=["info", "trunk",  "tree", "roots"])

    for k in range(1,5):
        roots = get_roots(P, p, k)
        print("roots at level ", k, " = ", roots)
    return

example2()



def example3():
    """ Example infinite tree for article. """
    p = 5
    P = x*(x-1)^2 + 5^2

    kmax = 7

    TrunkP = get_trunk(P, p, kmax=kmax)
    
    # test_roots(P, TrunkP, p, kmax=kmax)  # test if the roots are the same for the direct and trunk computations

    G = display_tree(P, p, TrunkP, kmax=kmax, display=["info", "trunk",  "tree", "roots"])

    return

# example3()


########################################
# Degree 2 polynomials

def example4():
    """ Examples K0, K1, K2 and Kinfty. """

    # p = 3
    # P = x^2   # Kinfty

    # p = 3
    # l = 3
    # P = (x-1)^2 + p^(2*l)  # K0

    p = 3
    l = 3
    P = (x-1)^2+p^(2*l+1)  # K1

    # p = 5
    # P = (x-1)*(x-2) + p  # K2

    # p = 5
    # l = 1
    # P = (x-1*p^l)*(x-2*p^l) + p^(2*l+1)  # K2

    kmax = 6

    TrunkP = get_trunk(P, p, kmax=kmax)
    
    # test_roots(P, TrunkP, p, kmax=kmax)  # test if the roots are the same for the direct and trunk computations

    G = display_tree(P, p, TrunkP, kmax=kmax, display=["info", "trunk",  "tree", "roots"])

    return

# example4()



def example5():
    """ Example one double root for article. """

    p = 3
    P = (x-1)^2 + p^5

    kmax = 5

    TrunkP = get_trunk(P, p, kmax=kmax)
    
    # test_roots(P, TrunkP, p, kmax=kmax)  # test if the roots are the same for the direct and trunk computations

    G = display_tree(P, p, TrunkP, kmax=kmax, display=["info", "trunk",  "tree", "roots"])
    for k in range(1,7):
        roots = get_roots(P, p, k)
        print("roots at level ", k, " = ", roots)

    return

# example5()

==> roots_lib.sage <==
#######################################
### Roots of polynomials modulo p^k ###
#######################################

# load("roots_lib.sage")  # you must load the library to use it elsewhere



### Ring polynomials with integer coefficients
R.<x> = ZZ[]     # Z[x], x is the main variable


#######################################
### Part A. Manual research ###
#######################################

def get_roots(P, p, k):
    """ Return the list of roots of P modulo p^k by exhausting all the possibilities. """

    list_roots = []
    for a in range(p^k):
        if P(a) % p^k == 0:
            list_roots.append(a)

    return list_roots


def display_roots(P, p, kmax):
    """ Display the roots of P in Z/p^kZ[x] for k in [1, kmax]. """

    print("Polynomial P = ", P)
    print("Prime p = ", p)

    for k in range(1, kmax+1):
        list_r = get_roots(P, p, k)
        print("\n  k =", k, "  p^k =", p^k, "  nb roots =", len(list_r))
        print(  "  roots :", list_r)

    return


def get_tree_roots(P, p, kmax=10):
    """ Compute the tree of roots of P in Z/p^kZ[x] for k in [1, kmax]. """

    tree = [(0,0)]  # origin
    for k in range(1, kmax+1):
        list_r = get_roots(P, p, k)
        for r in list_r:
            tree.append( (r, k) )

    return tree



#######################################
###  Part B. Trunk ###
#######################################


def valuation(n, p):
    """ Compute the valuation of n by p. """
    return n.valuation(p)   # sage function


def p_factorisation(P, p):
    """ Compute the factorisation by p^t of P in Z[x]. """
    coeff = P.list()
    d = len(coeff)   # degree of P

    list_valuations = [ valuation(coeff[i], p) for i in range(d) ]
    t = min(list_valuations)

    PP = sum([ (coeff[i]//p^t) * x^i for i in range(d) ])

    return t, PP


def thickness(P, p, r):
    """ Compute the thickness of the trunk for the root r of P mod p and also Ptilde. """   

    PP = expand( P(x=r+p*x) )
    t, Ptilde = p_factorisation(PP, p)
    
    return t, Ptilde


def recur_trunk(P, p, r, k, phi, kmax=10):
    """ Recursive computation of the trunk of P and the thickness from (r,k). """

    if k >= kmax:
        return []
    
    next_trunk = []  # add the curent vertex

    my_roots = get_roots(P, p, 1)  # roots of P modulo p
    for a in my_roots:
        t, Ptilde = thickness(P, p, a)    
        next_trunk += [ (r+a*p^k, k+1, t, phi+t) ] + recur_trunk(Ptilde, p, r+a*p^k, k+1, phi+t, kmax)

        # print("  r =", r, "k =", k, "  a = ", a, "  t = ", t, "  P = ", P)
        # print("  a = ", a, "  Ptilde = ", Ptilde)
        # print("  phi = ", phi)
        # print("  Recursion with r =", r+a*p^k, "  k = ", k+1)

    return next_trunk  
            

def get_trunk(P, p, kmax=10):
    """ Compute the trunk of P and the thickness. 
    Output list (r, k, t, phi) where r is the root of P mod p^k 
    and t is its thickness and phi is the top-tree value.
    """

    # Recursion from the origin
    trunk = recur_trunk(P, p, 0, 0, 0, kmax)

    return trunk



### Part C. Tree ###


# Part C1. Old formula for the tree (not unique) #

def get_fan(p, r, k, h, kmax=10):
    """ Compute the fan of the root r of height k up to height h. """

    fan = [ (r,k) ]
    for e in range(1, min(h+1,kmax-k+1) ):
        for i in range(p^e):
            fan.append( (r + i*p^k, k+e) )
    
    return fan


def get_tree_from_trunk(trunk, p, kmax=10):
    """ Compute the tree from the trunk. """
    tree = [ (0,0) ]  # origin
    for r, k, t, phi in trunk:
        tree += get_fan(p, r, k, phi-k, kmax=kmax)
        # print("  r =", r, "k =", k, "  t = ", t, "  phi = ", phi)
        # print("  fan = ", get_fan(p, r, k, phi-k))

    tree = list(set(tree))  # remove duplicates
    tree.sort()             # sort the list

    return tree


# Part C2. New formula for the tree (unique) #

def get_partial_fan(p, r, k, hmin, hmax, kmax=10):
    """ Compute the fan of the root r of height k from hmin to hmax. """

    fan = [ (r,k) ]
    for e in range(hmin, min(hmax+1,kmax-k+1) ):
        for i in range(p^e):
            fan.append( (r + i*p^k, k+e) )
    
    return fan

def ancestor(p, r, k):
    """ Compute the direct ancestor of the vertex (r,k). """
    if k == 0:
        return None
    else:
        return (r % p^(k-1), k-1)
    

def get_unique_tree_from_trunk(trunk, p, kmax=10):
    """ Compute the tree from the trunk via the formula that give unique elements. """
    
    tree = [ (0,0) ]  # origin
    for r, k, t, phi in trunk:
        
        rminus, kminus = ancestor(p, r, k)
        hmin = phi - kminus
        hmax = phi - k
        tree += get_partial_fan(p, r, k, hmin, hmax, kmax=kmax)
        # print("  r =", r, "k =", k, "  t = ", t, "  phi = ", phi)
        # print("  fan = ", get_fan(p, r, k, phi-k))

    # Debug Test if there is duplicates
    # for i in range(len(tree)):
    #     for j in range(i+1, len(tree)):
    #         if tree[i] == tree[j]:
    #             print("Error: tree has duplicates. This should not happen for this formula!")
    #             break

    # tree = list(set(tree))  # remove duplicates

    tree.sort()             # sort the list

    return tree


def get_roots_from_tree(tree, p, k):
    """ Compute the roots of P modulo p^k from the tree. """

    list_roots = [ r for r, kk in tree if kk == k ]

    return list_roots



### Part D. Numbers of zeros ###


def get_nb_roots_from_trunk(trunk, p, e):
    """ Compute the number of roots of P modulo p^e via the trunk formula. """

    N = 0
    for r, k, t, phi in trunk:
        # rminus, kminus = ancestor(p, r, k)
        phiminus = phi - t
        
        if phiminus < e <= phi:
            N += p^(e-k)

    return N


### Part E. Display ###

def padic(k, p):
    """ Return the p-adic expansion of k. """
    list_pdigits = []
    while k > 0:
        list_pdigits.append(k % p)
        k = k // p

    return list_pdigits
    

def vertex_to_points(p, r, k):
    """ Compute xy-coordinates of vertex, use for the display. """

    pdigits = padic(r, p)
    x = sum([ pdigits[i]/p^i for i in range(len(pdigits)) ]) 
    x = 3*x/p  # scale
    y = k
    return x, y


def display_only_tree(P, p, tree, kmax=4, display=["info", "universe", "tree", "roots"]):
    """ Display the tree only. """
    G = Graphics()

    # Some info
    if "info" in display:
        G += text("P(x) = "+str(P), (2, -0.5), color='black', fontsize=10, horizontal_alignment='left')
        G += text("p = "+str(p), (2, -0.7), color='black', fontsize=10, horizontal_alignment='left')

        # The levels p^k
        for k in range(kmax+1):
            G += line([(0,k), (3.4,k)], color='lightgrey')
            G += text("p^"+str(k), (3.5,k), color='black', fontsize=10, horizontal_alignment='left')



    # The universal tree Omega_p
    if "universe" in display:
        for k in range(kmax+1):
            for r in range(p^k):
                x, y = vertex_to_points(p, r, k)
                G += point((x,y), color='grey', size=20)
                # G += text(str(r), (x+0.01,y-0.05), color='black', fontsize=10, horizontal_alignment='left'))

                if k>0:   # line to the parent
                    xx, yy = vertex_to_points(p, r % p^(k-1), k-1)
                    G += line([(x,y), (xx,yy)], color='grey')

    # The tree
    if "tree" in display:
        for r, k in tree:
            x, y = vertex_to_points(p, r, k)
            G += point((x,y), color='blue', size=20)

            if k>0:   # line to the parent
                xx, yy = vertex_to_points(p, r % p^(k-1), k-1)
                G += line([(x,y), (xx,yy)], color='blue')
                # G += text(str(r), (x+0.01,y-0.05), color='blue', fontsize=10, horizontal_alignment='left')

 
    # Show
    G.show(axes=False)

    return G



def display_tree(P, p, trunk, kmax=4, display=["info", "universe", "trunk", "tree", "roots"]):
    """ Display the tree from the trunk. """
    
    # trunk = get_trunk(P, p, kmax=kmax)
    tree = get_tree_from_trunk(trunk, p, kmax=kmax)

    G = Graphics()

    # Some info
    if "info" in display:
        G += text("P(x) = "+str(P), (2, -0.5), color='black', fontsize=10, horizontal_alignment='left')
        G += text("p = "+str(p), (2, -0.7), color='black', fontsize=10, horizontal_alignment='left')

        # The levels p^k
        for k in range(kmax+1):
            G += line([(0,k), (3.4,k)], color='lightgrey')
            G += text("p^"+str(k), (3.5,k), color='black', fontsize=10, horizontal_alignment='left')

        # Number of roots
        for k in range(1, kmax+1):
            roots1 = get_roots(P, p, k)
            nbroots1 = len(roots1)
            nbroots2 = get_nb_roots_from_trunk(trunk, p, k)           
            if nbroots1 == nbroots2:
                displaymax =10  # max nb of roots to print
                if nbroots1 <= displaymax:
                    G += text("N_"+str(k)+"="+str(nbroots1)+"  "+str(roots1), (3.5,k-0.2), color='blue', fontsize=8, horizontal_alignment='left')
                else:
                    displayroots = str(roots1[0:displaymax])[:-1] + ",...]"
                    G += text("N_"+str(k)+"="+str(nbroots1)+"  "+ displayroots, (3.5,k-0.2), color='blue', fontsize=8, horizontal_alignment='left')
            else:
                G += text(str(nbroots1)+" != "+str(nbroots2), (3.5,k-0.2), color='red', fontsize=10, horizontal_alignment='left')


    # The universal tree Omega_p
    if "universe" in display:
        for k in range(kmax+1):
            for r in range(p^k):
                x, y = vertex_to_points(p, r, k)
                G += point((x,y), color='grey', size=20)
                # G += text(str(r), (x+0.01,y-0.05), color='black', fontsize=10, horizontal_alignment='left'))

                if k>0:   # line to the parent
                    xx, yy = vertex_to_points(p, r % p^(k-1), k-1)
                    G += line([(x,y), (xx,yy)], color='grey')

    # The tree
    if "tree" in display:
        for r, k in tree:
            x, y = vertex_to_points(p, r, k)
            G += point((x,y), color='blue', size=20)

            if k>0:   # line to the parent
                xx, yy = vertex_to_points(p, r % p^(k-1), k-1)
                G += line([(x,y), (xx,yy)], color='blue')
                # G += text(str(r), (x+0.01,y-0.05), color='blue', fontsize=10, horizontal_alignment='left')

    # The trunk
    if "trunk" in display:
        for r, k, t, phi in trunk:
            x, y = vertex_to_points(p, r, k)
            G += point((x,y), color='red', size=20)

            if k>0:
                xx, yy = vertex_to_points(p, r % p^(k-1), k-1)
                G += line([(x,y), (xx,yy)], color='red')
                G += text(str(r), (x+0.01,y-0.05), color='red', fontsize=10, fontweight='bold', horizontal_alignment='left')
                # G += text("t="+str(t), (x+0.01,y-0.1), color='red', fontsize=8, horizontal_alignment='left')
                # G += text("ϕ="+str(phi), (x+0.01,y-0.15), color='red', fontsize=8, horizontal_alignment='left')

        for k in range(1,kmax+1):
            list_k = [ (r, kk, t, phi) for r, kk, t, phi in trunk if kk == k ]
            str_k = ""
            for r, kk, t, phi in list_k:
                str_k += str(r) + " (t=" + str(t) + ", ϕ=" + str(phi) + ")   "  
            G += text(str_k, (3.5,k-0.4), color='red', fontsize=8, horizontal_alignment='left')


    # Show
    G.show(axes=False)

    return G


